Linear Recurrence Sequence Automata and the Addition of Abstract Numeration Systems

Abstract numeration systems encode natural numbers using radix ordered words of an infinite regular language and linear recurrence sequences play a key role in their valuation. Sequence automata, which are deterministic finite automata with an additional linear recurrence sequence on each transition, are introduced to compute various $\mathbb{Z}$-rational non commutative formal series in abstract numeration systems. Under certain Pisot conditions on the recurrence sequences, the support of these series is regular. This property can be leveraged to derive various synchronized relations including a deterministic finite automaton that computes the addition relation of various Dumont-Thomas numeration systems and deterministic finite automata converting between various numeration systems. A practical implementation for Walnut is provided.

==> anc/sam.ipynb <==
{
  "cells": [
    {
      "cell_type": "markdown",
      "metadata": {},
      "source": [
        "# Companion notebook\n",
        "\n",
        "The [licofage](https://pypi.org/project/licofage/) toolkit is a Python\n",
        "package to manipulate sequence automata. In particular, it can be used\n",
        "to produce Walnut artifacts such as fixpoints, numeration systems and\n",
        "their addition relation. When the substitution is Pisot, up to a shift,\n",
        "the addition can always be computed. When it is not Pisot, one can try\n",
        "manual bounds (it sometimes work).\n",
        "\n",
        "The document your are currently reading is the rendering of a\n",
        "[Jupyter](https://jupyter.org) notebook. The [walnut\n",
        "kernel](https://pypi.org/project/walnut-kernel/) is provided as a\n",
        "convenient way to interact with Walnut through Jupyter. It embeds the\n",
        "`licofage` tools.\n",
        "\n",
        "## Simplified interface\n",
        "\n",
        "Given a Pisot substitution, one can generate the numeration system and\n",
        "the fixpoint with a single notebook command.\n",
        "\n",
        "Lets take the example at the beginning of the paper :\n",
        "$\\tau: a\\mapsto aab,\\; b\\mapsto cab,\\; c\\mapsto a$ with the fixpoint\n",
        "$\\tau^\\omega(a)$.\n",
        "\n",
        "### Generating a numeration system including addition\n",
        "\n",
        "The following cell will generate :\n",
        "\n",
        "-   a numeration system `msd_sam` with its addition;\n",
        "-   a fixpoint word automaton `Sam`;\n",
        "-   a command script `check_sam.txt` to check inductively the addition."
      ],
      "id": "7df746a0-6ce5-467b-9d4f-ddbaa97b855a"
    },
    {
      "cell_type": "code",
      "execution_count": 2,
      "metadata": {},
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Studying substitution a->aab, b->cab, c->a\n",
            "aabaabcabaabaabcabaaabcabaabaabcabaabaabcabaaabcabaabaabaabcabaaabcaba...\n",
            "Substitution polynomial: X^3-3X^2+X-1\n",
            "Minimized substitution a->aab, b->cab, c->a\n",
            "Substitution polynomial: X^3-3X^2+X-1\n",
            "Addition polynomial: X^3-3X^2+X-1 (n=3)\n",
            "θ=2.76929235423863\n",
            "Substitution automaton: 3 states, 3 final states, 7 transitions.\n",
            ">>> Writing /var/folders/l8/fphf93t95171xj2_rf0knxtc0000gn/T/tmp.9qJ3egtCMq/Walnut/Word Automata Library/Sam.txt in format Walnut\n",
            "\n",
            ">>> Writing /var/folders/l8/fphf93t95171xj2_rf0knxtc0000gn/T/tmp.9qJ3egtCMq/Walnut/Word Automata Library/SamParent.txt in format Walnut\n",
            "\n",
            "Numeration system automaton: 3 states, 3 final states, 7 transitions.\n",
            ">>> Writing /var/folders/l8/fphf93t95171xj2_rf0knxtc0000gn/T/tmp.9qJ3egtCMq/Walnut/Custom Bases/msd_sam.txt in format Walnut\n",
            "\n",
            "Combination automaton: 27 states, 27 final states, 343 transitions.\n",
            "(P,u) vector bound: (0.0, 0.0, 0.0) + (3.337475607423604, 6.477298119437425, 15.172384595623628)*C\n",
            "Fast poly bound: C in [(-2, -4, -2), (4, 2, 4)] => (33.37475607423604, 64.77298119437424, 151.7238459562363)\n",
            "Expanding DFA...done.\n",
            "Linear equation automaton ([1, 1, -1], 0): 4077 states, 93 final states, 22309 transitions.\n",
            "Trimmed automaton ([1, 1, -1], 0): 252 states, 93 final states, 1431 transitions.\n",
            "Real bound is [3, 7, 17] (vs [33.37475607423604, 64.77298119437424, 151.7238459562363]).\n",
            "After minimization: 169 states, 56 final states, 1259 transitions.\n",
            ">>> Writing /var/folders/l8/fphf93t95171xj2_rf0knxtc0000gn/T/tmp.9qJ3egtCMq/Walnut/Custom Bases/msd_sam_addition.txt in format Walnut\n",
            "\n",
            ">>> Writing /var/folders/l8/fphf93t95171xj2_rf0knxtc0000gn/T/tmp.9qJ3egtCMq/Walnut/Command Files/check_sam.txt script\n",
            "\n",
            "Done."
          ]
        }
      ],
      "source": [
        "%DT sam \"a->aab, b->cab, c->a\""
      ],
      "id": "fa516f1c"
    },
    {
      "cell_type": "markdown",
      "metadata": {},
      "source": [
        "Lets have a look at the fixpoint automaton."
      ],
      "id": "192497cc-a0cd-47a4-bcff-ccaeb6ac1dbd"
    },
    {
      "cell_type": "code",
      "execution_count": 3,
      "metadata": {},
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": []
        }
      ],
      "source": [
        "draw Sam;"
      ],
      "id": "de2a65ca"
    },
    {
      "cell_type": "code",
      "execution_count": 4,
      "metadata": {},
      "outputs": [
        {
          "output_type": "display_data",
          "metadata": {},
          "data": {
            "text/html": [
              "<?xml version=\"1.0\" encoding=\"UTF-8\" standalone=\"no\"?>\n",
              "<!DOCTYPE svg PUBLIC \"-//W3C//DTD SVG 1.1//EN\"\n",
              " \"http://www.w3.org/Graphics/SVG/1.1/DTD/svg11.dtd\">\n",
              "<!-- Generated by graphviz version 12.2.1 (20241206.2353)\n",
              " -->\n",
              "<!-- Title: G Pages: 1 -->\n",
              "<svg width=\"258pt\" height=\"152pt\"\n",
              " viewBox=\"0.00 0.00 258.10 152.00\" xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\">\n",
              "<g id=\"graph0\" class=\"graph\" transform=\"scale(1 1) rotate(0) translate(4 148)\">\n",
              "<title>G</title>\n",
              "<polygon fill=\"white\" stroke=\"none\" points=\"-4,4 -4,-148 254.1,-148 254.1,4 -4,4\"/>\n",
              "<text text-anchor=\"middle\" x=\"125.05\" y=\"-7.2\" font-family=\"Times,serif\" font-size=\"14.00\">(): draw Sam;</text>\n",
              "<!-- 0 -->\n",
              "<g id=\"node1\" class=\"node\">\n",
              "<title>0</title>\n",
              "<ellipse fill=\"none\" stroke=\"black\" cx=\"58.6\" cy=\"-63.5\" rx=\"18\" ry=\"18\"/>\n",
              "<text text-anchor=\"middle\" x=\"58.6\" y=\"-59.23\" font-family=\"Times,serif\" font-size=\"12.00\">0</text>\n",
              "</g>\n",
              "<!-- 0&#45;&gt;0 -->\n",
              "<g id=\"edge2\" class=\"edge\">\n",
              "<title>0&#45;&gt;0</title>\n",
              "<path fill=\"none\" stroke=\"black\" d=\"M52.13,-80.54C50.81,-90.36 52.97,-99.5 58.6,-99.5 61.86,-99.5 63.95,-96.44 64.88,-91.97\"/>\n",
              "<polygon fill=\"black\" stroke=\"black\" points=\"68.38,-92.11 65.04,-82.05 61.38,-91.99 68.38,-92.11\"/>\n",
              "<text text-anchor=\"middle\" x=\"58.6\" y=\"-102.7\" font-family=\"Times,serif\" font-size=\"14.00\">0, 1</text>\n",
              "</g>\n",
              "<!-- 1 -->\n",
              "<g id=\"node2\" class=\"node\">\n",
              "<title>1</title>\n",
              "<ellipse fill=\"none\" stroke=\"black\" cx=\"141.35\" cy=\"-87.5\" rx=\"18\" ry=\"18\"/>\n",
              "<ellipse fill=\"none\" stroke=\"black\" cx=\"141.35\" cy=\"-87.5\" rx=\"22\" ry=\"22\"/>\n",
              "<text text-anchor=\"middle\" x=\"141.35\" y=\"-83.22\" font-family=\"Times,serif\" font-size=\"12.00\">1</text>\n",
              "</g>\n",
              "<!-- 0&#45;&gt;1 -->\n",
              "<g id=\"edge3\" class=\"edge\">\n",
              "<title>0&#45;&gt;1</title>\n",
              "<path fill=\"none\" stroke=\"black\" d=\"M74.45,-72.57C80.5,-75.88 87.69,-79.34 94.6,-81.5 98.87,-82.83 103.44,-83.87 108,-84.67\"/>\n",
              "<polygon fill=\"black\" stroke=\"black\" points=\"107.18,-88.09 117.57,-86.03 108.16,-81.16 107.18,-88.09\"/>\n",
              "<text text-anchor=\"middle\" x=\"97.98\" y=\"-86.35\" font-family=\"Times,serif\" font-size=\"14.00\">2</text>\n",
              "</g>\n",
              "<!-- 1&#45;&gt;0 -->\n",
              "<g id=\"edge4\" class=\"edge\">\n",
              "<title>1&#45;&gt;0</title>\n",
              "<path fill=\"none\" stroke=\"black\" d=\"M124.04,-73.21C117.45,-68.35 109.49,-63.5 101.35,-61 97.02,-59.67 92.33,-59.13 87.7,-59.09\"/>\n",
              "<polygon fill=\"black\" stroke=\"black\" points=\"87.85,-55.57 78.09,-59.7 88.3,-62.56 87.85,-55.57\"/>\n",
              "<text text-anchor=\"middle\" x=\"97.98\" y=\"-64.2\" font-family=\"Times,serif\" font-size=\"14.00\">1</text>\n",
              "</g>\n",
              "<!-- 1&#45;&gt;1 -->\n",
              "<g id=\"edge5\" class=\"edge\">\n",
              "<title>1&#45;&gt;1</title>\n",
              "<path fill=\"none\" stroke=\"black\" d=\"M133.42,-108.49C132.44,-118.59 135.08,-127.5 141.35,-127.5 145.07,-127.5 147.52,-124.36 148.68,-119.69\"/>\n",
              "<polygon fill=\"black\" stroke=\"black\" points=\"152.16,-120.18 149.2,-110 145.17,-119.8 152.16,-120.18\"/>\n",
              "<text text-anchor=\"middle\" x=\"141.35\" y=\"-130.7\" font-family=\"Times,serif\" font-size=\"14.00\">2</text>\n",
              "</g>\n",
              "<!-- 2 -->\n",
              "<g id=\"node3\" class=\"node\">\n",
              "<title>2</title>\n",
              "<ellipse fill=\"none\" stroke=\"black\" cx=\"228.1\" cy=\"-46.5\" rx=\"18\" ry=\"18\"/>\n",
              "<ellipse fill=\"none\" stroke=\"black\" cx=\"228.1\" cy=\"-46.5\" rx=\"22\" ry=\"22\"/>\n",
              "<text text-anchor=\"middle\" x=\"228.1\" y=\"-42.23\" font-family=\"Times,serif\" font-size=\"12.00\">2</text>\n",
              "</g>\n",
              "<!-- 1&#45;&gt;2 -->\n",
              "<g id=\"edge6\" class=\"edge\">\n",
              "<title>1&#45;&gt;2</title>\n",
              "<path fill=\"none\" stroke=\"black\" d=\"M161.58,-78.2C172.31,-73.01 185.89,-66.44 197.9,-60.62\"/>\n",
              "<polygon fill=\"black\" stroke=\"black\" points=\"199.1,-63.93 206.58,-56.43 196.06,-57.63 199.1,-63.93\"/>\n",
              "<text text-anchor=\"middle\" x=\"184.73\" y=\"-71.43\" font-family=\"Times,serif\" font-size=\"14.00\">0</text>\n",
              "</g>\n",
              "<!-- 2&#45;&gt;0 -->\n",
              "<g id=\"edge7\" class=\"edge\">\n",
              "<title>2&#45;&gt;0</title>\n",
              "<path fill=\"none\" stroke=\"black\" d=\"M206.25,-42.23C184.4,-38.45 149.18,-34.34 119.35,-40 107.85,-42.18 95.73,-46.53 85.43,-50.89\"/>\n",
              "<polygon fill=\"black\" stroke=\"black\" points=\"84.16,-47.63 76.47,-54.92 87.03,-54.01 84.16,-47.63\"/>\n",
              "<text text-anchor=\"middle\" x=\"141.35\" y=\"-43.2\" font-family=\"Times,serif\" font-size=\"14.00\">0</text>\n",
              "</g>\n",
              "<!-- qi -->\n",
              "<g id=\"node4\" class=\"node\">\n",
              "<title>qi</title>\n",
              "<ellipse fill=\"black\" stroke=\"black\" cx=\"1.8\" cy=\"-63.5\" rx=\"1.8\" ry=\"1.8\"/>\n",
              "</g>\n",
              "<!-- qi&#45;&gt;0 -->\n",
              "<g id=\"edge1\" class=\"edge\">\n",
              "<title>qi&#45;&gt;0</title>\n",
              "<path fill=\"none\" stroke=\"black\" d=\"M3.75,-63.5C6.96,-63.5 17.8,-63.5 28.92,-63.5\"/>\n",
              "<polygon fill=\"black\" stroke=\"black\" points=\"28.79,-67 38.79,-63.5 28.78,-60 28.79,-67\"/>\n",
              "</g>\n",
              "</g>\n",
              "</svg>"
            ]
          }
        }
      ],
      "source": [
        "%showme Sam"
      ],
      "id": "d7a56ec9"
    },
    {
      "cell_type": "markdown",
      "metadata": {},
      "source": [
        "### Checking the adddition\n",
        "\n",
        "The validity of the addition relation can be easily checked inductively.\n",
        "Here the addition automaton has 169 states. Lets run a few tests."
      ],
      "id": "5c0062f3-60b5-4363-873c-4adecc1e51d6"
    },
    {
      "cell_type": "code",
      "execution_count": 5,
      "metadata": {},
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "eval add \"?msd_sam x+y=z\":\n",
            "(x+y)=z:169 states - 21ms\n",
            "Total computation time: 33ms.\n",
            "eval total \"?msd_sam Ax Ay Ez x + y = z\";\n",
            "____\n",
            "TRUE\n",
            "eval injL \"?msd_sam Ax Ay Az Axx x + y = z & xx + y = z => x = xx\";\n",
            "____\n",
            "TRUE\n",
            "eval injR \"?msd_sam Ax Ay Az Ayy x + y = z & x + yy = z => y = yy\";\n",
            "____\n",
            "TRUE\n",
            "eval fun \"?msd_sam Ax Ay Az Azz x + y = z & x + y = zz => z = zz\";\n",
            "____\n",
            "TRUE\n",
            "eval com \"?msd_sam Ax Ay Az x + y = z <=> y + x = z\";\n",
            "____\n",
            "TRUE\n",
            "eval distrib \"?msd_sam Ax Ay Az (x + y) + z = x + (y + z)\";\n",
            "____\n",
            "TRUE\n",
            "eval zeroL \"?msd_sam Ax Ay x+0=y <=> x=y\";\n",
            "computed ~:1 states - 7ms\n",
            "____\n",
            "TRUE\n",
            "eval zeroR \"?msd_sam Ax Ay 0+x=y <=> x=y\";\n",
            "____\n",
            "TRUE\n",
            "eval succL \"?msd_sam Ax Ay Az Eyy Ezz yy=y+1 & zz=z+1 & x+y=z <=> x+yy=x+zz\";\n",
            "computed ~:1 states - 1ms\n",
            "computed ~:2 states - 2ms\n",
            "____\n",
            "TRUE\n",
            "eval succR \"?msd_sam Ax Ay Az Eyy Ezz yy=y+1 & zz=z+1 & x+y=z <=> yy+x=zz+x\";\n",
            "____\n",
            "TRUE\n",
            "eval basics \"?msd_sam Ea Eaa Eaaa a = 1 & aa = 2 & aaa = 3 & a + aa = aaa & a + 4 = 5 & aa + aaa = 5 & aaa + 5 = 8\";\n",
            "____\n",
            "TRUE\n"
          ]
        }
      ],
      "source": [
        "load check_sam.txt;"
      ],
      "id": "74679704"
    },
    {
      "cell_type": "markdown",
      "metadata": {},
      "source": [
        "### Using it\n",
        "\n",
        "From there, one can use the numeration system and the fixpoint in\n",
        "Walnut."
      ],
      "id": "b081e79a-4967-42d1-89cd-93aa4975299b"
    },
    {
      "cell_type": "code",
      "execution_count": 6,
      "metadata": {},
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "i<=u:12 states - 1ms\n",
            " j<=v:12 states - 1ms\n",
            "  (i<=u&j<=v):144 states - 7ms\n",
            "   (u+j)=(v+i):1305 states - 1072ms\n",
            "    ((i<=u&j<=v)&(u+j)=(v+i)):1314 states - 126ms\n",
            "     u<(n+i):239 states - 62ms\n",
            "      (((i<=u&j<=v)&(u+j)=(v+i))&u<(n+i)):14357 states - 2076ms\n",
            "       v<(n+j):239 states - 31ms\n",
            "        ((((i<=u&j<=v)&(u+j)=(v+i))&u<(n+i))&v<(n+j)):14357 states - 1678ms\n",
            "Total computation time: 5057ms.\n"
          ]
        }
      ],
      "source": [
        "def cut \"?msd_sam i<=u & j<=v & u+j=v+i & u<n+i & v<n+j\":"
      ],
      "id": "604d056a"
    },
    {
      "cell_type": "code",
      "execution_count": 7,
      "metadata": {},
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Sam[u]!=Sam[v]:9 states - 1ms\n",
            " (cut(i,j,n,u,v))&Sam[u]!=Sam[v]):14319 states - 1025ms\n",
            "  (E u , v (cut(i,j,n,u,v))&Sam[u]!=Sam[v])):147 states - 92204ms\n",
            "   ~(E u , v (cut(i,j,n,u,v))&Sam[u]!=Sam[v])):104 states - 8ms\n",
            "Total computation time: 93966ms.\n"
          ]
        }
      ],
      "source": [
        "def factoreq \"?msd_sam ~(Eu,v $cut(i,j,n,u,v) & Sam[u]!=Sam[v])\":"
      ],
      "id": "76250677"
    },
    {
      "cell_type": "code",
      "execution_count": 8,
      "metadata": {},
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "n>=1:4 states - 1ms\n",
            " (factoreq(i,(i+n),n))&factoreq(i,(i+(2*n)),n))):19 states - 0ms\n",
            "  (E i (factoreq(i,(i+n),n))&factoreq(i,(i+(2*n)),n)))):2 states - 0ms\n",
            "   (n>=1&(E i (factoreq(i,(i+n),n))&factoreq(i,(i+(2*n)),n))))):2 states - 0ms\n",
            "Total computation time: 61ms.\n"
          ]
        }
      ],
      "source": [
        "def cubes \"?msd_sam n>=1 & Ei $factoreq(i, i+n, n) & $factoreq(i, i+2*n, n)\":"
      ],
      "id": "a604e54b"
    },
    {
      "cell_type": "code",
      "execution_count": 9,
      "metadata": {},
      "outputs": [
        {
          "output_type": "display_data",
          "metadata": {},
          "data": {
            "text/html": [
              "<?xml version=\"1.0\" encoding=\"UTF-8\" standalone=\"no\"?>\n",
              "<!DOCTYPE svg PUBLIC \"-//W3C//DTD SVG 1.1//EN\"\n",
              " \"http://www.w3.org/Graphics/SVG/1.1/DTD/svg11.dtd\">\n",
              "<!-- Generated by graphviz version 12.2.1 (20241206.2353)\n",
              " -->\n",
              "<!-- Title: G Pages: 1 -->\n",
              "<svg width=\"415pt\" height=\"111pt\"\n",
              " viewBox=\"0.00 0.00 414.75 111.00\" xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\">\n",
              "<g id=\"graph0\" class=\"graph\" transform=\"scale(1 1) rotate(0) translate(4 107)\">\n",
              "<title>G</title>\n",
              "<polygon fill=\"white\" stroke=\"none\" points=\"-4,4 -4,-107 410.75,-107 410.75,4 -4,4\"/>\n",
              "<text text-anchor=\"middle\" x=\"203.38\" y=\"-7.2\" font-family=\"Times,serif\" font-size=\"14.00\">(n): ?msd_sam n&gt;=1 &amp; Ei $factoreq(i, i+n, n) &amp; $factoreq(i, i+2*n, n)</text>\n",
              "<!-- 0 -->\n",
              "<g id=\"node1\" class=\"node\">\n",
              "<title>0</title>\n",
              "<ellipse fill=\"none\" stroke=\"black\" cx=\"180.3\" cy=\"-46.5\" rx=\"18\" ry=\"18\"/>\n",
              "<text text-anchor=\"middle\" x=\"180.3\" y=\"-42.23\" font-family=\"Times,serif\" font-size=\"12.00\">0</text>\n",
              "</g>\n",
              "<!-- 0&#45;&gt;0 -->\n",
              "<g id=\"edge2\" class=\"edge\">\n",
              "<title>0&#45;&gt;0</title>\n",
              "<path fill=\"none\" stroke=\"black\" d=\"M173.83,-63.54C172.51,-73.36 174.67,-82.5 180.3,-82.5 183.56,-82.5 185.65,-79.44 186.58,-74.97\"/>\n",
              "<polygon fill=\"black\" stroke=\"black\" points=\"190.08,-75.11 186.74,-65.05 183.08,-74.99 190.08,-75.11\"/>\n",
              "<text text-anchor=\"middle\" x=\"180.3\" y=\"-85.7\" font-family=\"Times,serif\" font-size=\"14.00\">0</text>\n",
              "</g>\n",
              "<!-- 1 -->\n",
              "<g id=\"node2\" class=\"node\">\n",
              "<title>1</title>\n",
              "<ellipse fill=\"none\" stroke=\"black\" cx=\"263.05\" cy=\"-46.5\" rx=\"18\" ry=\"18\"/>\n",
              "<ellipse fill=\"none\" stroke=\"black\" cx=\"263.05\" cy=\"-46.5\" rx=\"22\" ry=\"22\"/>\n",
              "<text text-anchor=\"middle\" x=\"263.05\" y=\"-42.23\" font-family=\"Times,serif\" font-size=\"12.00\">1</text>\n",
              "</g>\n",
              "<!-- 0&#45;&gt;1 -->\n",
              "<g id=\"edge3\" class=\"edge\">\n",
              "<title>0&#45;&gt;1</title>\n",
              "<path fill=\"none\" stroke=\"black\" d=\"M198.42,-46.5C207.37,-46.5 218.63,-46.5 229.18,-46.5\"/>\n",
              "<polygon fill=\"black\" stroke=\"black\" points=\"229.12,-50 239.12,-46.5 229.12,-43 229.12,-50\"/>\n",
              "<text text-anchor=\"middle\" x=\"219.68\" y=\"-49.7\" font-family=\"Times,serif\" font-size=\"14.00\">1</text>\n",
              "</g>\n",
              "<!-- 1&#45;&gt;1 -->\n",
              "<g id=\"edge4\" class=\"edge\">\n",
              "<title>1&#45;&gt;1</title>\n",
              "<path fill=\"none\" stroke=\"black\" d=\"M255.12,-67.49C254.14,-77.59 256.78,-86.5 263.05,-86.5 266.77,-86.5 269.22,-83.36 270.38,-78.69\"/>\n",
              "<polygon fill=\"black\" stroke=\"black\" points=\"273.86,-79.18 270.9,-69 266.87,-78.8 273.86,-79.18\"/>\n",
              "<text text-anchor=\"middle\" x=\"263.05\" y=\"-89.7\" font-family=\"Times,serif\" font-size=\"14.00\">0</text>\n",
              "</g>\n",
              "<!-- qi -->\n",
              "<g id=\"node3\" class=\"node\">\n",
              "<title>qi</title>\n",
              "<ellipse fill=\"black\" stroke=\"black\" cx=\"123.5\" cy=\"-46.5\" rx=\"1.8\" ry=\"1.8\"/>\n",
              "</g>\n",
              "<!-- qi&#45;&gt;0 -->\n",
              "<g id=\"edge1\" class=\"edge\">\n",
              "<title>qi&#45;&gt;0</title>\n",
              "<path fill=\"none\" stroke=\"black\" d=\"M125.45,-46.5C128.66,-46.5 139.5,-46.5 150.62,-46.5\"/>\n",
              "<polygon fill=\"black\" stroke=\"black\" points=\"150.49,-50 160.49,-46.5 150.48,-43 150.49,-50\"/>\n",
              "</g>\n",
              "</g>\n",
              "</svg>"
            ]
          }
        }
      ],
      "source": [
        "%showme cubes"
      ],
      "id": "2f33e1fe"
    },
    {
      "cell_type": "markdown",
      "metadata": {},
      "source": [
        "## Advanced interface\n",
        "\n",
        "`licofage` also provides a more advanced Python interface to manipulate\n",
        "sequence automata and combine them in order to perform various\n",
        "computations.\n",
        "\n",
        "The first step is to setup the environment."
      ],
      "id": "26db8ba3-6ec1-4b99-98e8-20237182ee24"
    },
    {
      "cell_type": "code",
      "execution_count": 10,
      "metadata": {},
      "outputs": [],
      "source": [
        "%%python\n",
        "from licofage.kit import *\n",
        "import os\n",
        "setparams(True, True, os.environ[\"WALNUT_HOME\"])"
      ],
      "id": "8b591b96"
    },
    {
      "cell_type": "markdown",
      "metadata": {},
      "source": [
        "To illustrate the possibilities of `licofage`, let us define the\n",
        "canonical Bertrand numeration system `msd_ber` of the Pisot root of\n",
        "$X^3-3X^2+X-1$ ($θ\\simeq 2.76929235423863$) and construct a predicate\n",
        "that converts numbers from the sample numeration system `msd_sam` above."
      ],
      "id": "fbfa5f9a-f93e-4b7e-816b-01f633cd330b"
    },
    {
      "cell_type": "code",
      "execution_count": 11,
      "metadata": {},
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            ">>> Address automaton for subst(a->aab, b->cab, c->a)\n",
            "  DT polynomial: X^3-3X^2+X-1 (n=3)\n",
            "  θ=2.76929235423863\n",
            "  DT automaton: 3 states, 3 final states, 7 transitions.\n",
            "\n",
            ">>> Address automaton for subst(0->001, 1->02, 2->002)\n",
            "  DT polynomial: X^3-3X^2+X-1 (n=3)\n",
            "  θ=2.76929235423863\n",
            "  DT automaton: 3 states, 3 final states, 8 transitions.\n",
            "\n",
            ">>> address(subst(0->001, 1->02, 2->002), 'ber') is generating it's NS\n",
            "  Numeration system automaton: 3 states, 3 final states, 8 transitions.\n",
            "  Writing /var/folders/l8/fphf93t95171xj2_rf0knxtc0000gn/T/tmp.9qJ3egtCMq/Walnut/Custom Bases/msd_ber.txt in format Walnut\n",
            "  +address(subst(0->001, 1->02, 2->002), 'ber')+address(subst(0->001, 1->02, 2->002), 'ber')-address(subst(0->001, 1->02, 2->002), 'ber') is generating it's dfa under name msd_ber_addition\n",
            "  Combination polynomial is X^3-3X^2+X-1\n",
            "  θ=2.76929235423863\n",
            "  Combination automaton: 27 states, 27 final states, 512 transitions.\n",
            "  (P,u) vector bound: (0.0, 0.0, 0.0) + (3.337475607423604, 6.477298119437425, 15.172384595623628)*C\n",
            "  Fast poly bound: C in [(0, 0, -2), (0, 0, 4)] => (13.349902429694415, 25.9091924777497, 60.68953838249451)\n",
            "Expanding DFA...done.\n",
            "  Flattened automaton : 1522 states, 98 final states, 10990 transitions.\n",
            "  Trimmed flattened automaton : 294 states, 98 final states, 2017 transitions.\n",
            "  Real bound is [2, 6, 17] (vs [13.349902429694415, 25.9091924777497, 60.68953838249451]).\n",
            "  After minimization: 205 states, 80 final states, 1714 transitions.\n",
            "  Writing /var/folders/l8/fphf93t95171xj2_rf0knxtc0000gn/T/tmp.9qJ3egtCMq/Walnut/Custom Bases/msd_ber_addition.txt in format Walnut\n",
            "\n"
          ]
        }
      ],
      "source": [
        "%%python\n",
        "s = subst(\"a->aab, b->cab, c->a\")\n",
        "sam = address(s, \"sam\")\n",
        "\n",
        "s2 = subst(\"001/02/002\")\n",
        "ber = address(s2, \"ber\")\n",
        "ber.gen_ns()"
      ],
      "id": "cbfe6602"
    },
    {
      "cell_type": "markdown",
      "metadata": {},
      "source": [
        "To convert from one numeration sytem to the other, one simply combines\n",
        "the sequence automata into a linear combination and trims the\n",
        "flattening."
      ],
      "id": "9fd5d3b2-e2c9-4da2-b76b-41c614bd209d"
    },
    {
      "cell_type": "code",
      "execution_count": 12,
      "metadata": {},
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            ">>> +address(subst(0->001, 1->02, 2->002), 'ber')-address(subst(a->aab, b->cab, c->a), 'sam') is generating it's dfa under name conv_ber_sam\n",
            "  Combination polynomial is X^3-3X^2+X-1\n",
            "  θ=2.76929235423863\n",
            "  Combination automaton: 9 states, 9 final states, 56 transitions.\n",
            "  (P,u) vector bound: (0.0, 0.0, 0.0) + (3.337475607423604, 6.477298119437425, 15.172384595623628)*C\n",
            "  Fast poly bound: C in [(-2, 0, -2), (0, 2, 2)] => (13.349902429694415, 25.9091924777497, 60.68953838249451)\n",
            "Expanding DFA...done.\n",
            "  Flattened automaton : 478 states, 27 final states, 1179 transitions.\n",
            "  Trimmed flattened automaton : 51 states, 27 final states, 132 transitions.\n",
            "  Real bound is [1, 3, 8] (vs [13.349902429694415, 25.9091924777497, 60.68953838249451]).\n",
            "  After minimization: 36 states, 26 final states, 102 transitions.\n",
            "  Writing /var/folders/l8/fphf93t95171xj2_rf0knxtc0000gn/T/tmp.9qJ3egtCMq/Walnut/Automata Library/conv_ber_sam.txt in format Walnut\n"
          ]
        }
      ],
      "source": [
        "%%python\n",
        "(ber-sam).gen_dfa(\"conv_ber_sam\")"
      ],
      "id": "89d74aee"
    },
    {
      "cell_type": "markdown",
      "metadata": {},
      "source": [
        "Lets convert the `cubes` predicate from above into the new numeration\n",
        "system !"
      ],
      "id": "df9a4e67-11e7-4442-a5e1-e13735c7c839"
    },
    {
      "cell_type": "code",
      "execution_count": 13,
      "metadata": {},
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "(conv_ber_sam(n,sn))&cubes(sn))):4 states - 0ms\n",
            " (E sn (conv_ber_sam(n,sn))&cubes(sn)))):4 states - 1ms\n",
            "Total computation time: 1ms.\n"
          ]
        }
      ],
      "source": [
        "def cubes_ber \"?msd_ber (?msd_sam Esn $conv_ber_sam(?msd_ber n, ?msd_sam sn) & $cubes(?msd_sam sn))\":"
      ],
      "id": "1b07ffa2"
    },
    {
      "cell_type": "code",
      "execution_count": 14,
      "metadata": {},
      "outputs": [
        {
          "output_type": "display_data",
          "metadata": {},
          "data": {
            "text/html": [
              "<?xml version=\"1.0\" encoding=\"UTF-8\" standalone=\"no\"?>\n",
              "<!DOCTYPE svg PUBLIC \"-//W3C//DTD SVG 1.1//EN\"\n",
              " \"http://www.w3.org/Graphics/SVG/1.1/DTD/svg11.dtd\">\n",
              "<!-- Generated by graphviz version 12.2.1 (20241206.2353)\n",
              " -->\n",
              "<!-- Title: G Pages: 1 -->\n",
              "<svg width=\"580pt\" height=\"111pt\"\n",
              " viewBox=\"0.00 0.00 579.75 111.00\" xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\">\n",
              "<g id=\"graph0\" class=\"graph\" transform=\"scale(1 1) rotate(0) translate(4 107)\">\n",
              "<title>G</title>\n",
              "<polygon fill=\"white\" stroke=\"none\" points=\"-4,4 -4,-107 575.75,-107 575.75,4 -4,4\"/>\n",
              "<text text-anchor=\"middle\" x=\"285.88\" y=\"-7.2\" font-family=\"Times,serif\" font-size=\"14.00\">(n): ?msd_ber (?msd_sam Esn $conv_ber_sam(?msd_ber n, ?msd_sam sn) &amp; $cubes(?msd_sam sn))</text>\n",
              "<!-- 0 -->\n",
              "<g id=\"node1\" class=\"node\">\n",
              "<title>0</title>\n",
              "<ellipse fill=\"none\" stroke=\"black\" cx=\"176.05\" cy=\"-46.5\" rx=\"18\" ry=\"18\"/>\n",
              "<text text-anchor=\"middle\" x=\"176.05\" y=\"-42.23\" font-family=\"Times,serif\" font-size=\"12.00\">0</text>\n",
              "</g>\n",
              "<!-- 0&#45;&gt;0 -->\n",
              "<g id=\"edge2\" class=\"edge\">\n",
              "<title>0&#45;&gt;0</title>\n",
              "<path fill=\"none\" stroke=\"black\" d=\"M169.58,-63.54C168.26,-73.36 170.42,-82.5 176.05,-82.5 179.31,-82.5 181.4,-79.44 182.33,-74.97\"/>\n",
              "<polygon fill=\"black\" stroke=\"black\" points=\"185.83,-75.11 182.49,-65.05 178.83,-74.99 185.83,-75.11\"/>\n",
              "<text text-anchor=\"middle\" x=\"176.05\" y=\"-85.7\" font-family=\"Times,serif\" font-size=\"14.00\">0</text>\n",
              "</g>\n",
              "<!-- 1 -->\n",
              "<g id=\"node2\" class=\"node\">\n",
              "<title>1</title>\n",
              "<ellipse fill=\"none\" stroke=\"black\" cx=\"258.8\" cy=\"-46.5\" rx=\"18\" ry=\"18\"/>\n",
              "<ellipse fill=\"none\" stroke=\"black\" cx=\"258.8\" cy=\"-46.5\" rx=\"22\" ry=\"22\"/>\n",
              "<text text-anchor=\"middle\" x=\"258.8\" y=\"-42.23\" font-family=\"Times,serif\" font-size=\"12.00\">1</text>\n",
              "</g>\n",
              "<!-- 0&#45;&gt;1 -->\n",
              "<g id=\"edge3\" class=\"edge\">\n",
              "<title>0&#45;&gt;1</title>\n",
              "<path fill=\"none\" stroke=\"black\" d=\"M194.17,-46.5C203.12,-46.5 214.38,-46.5 224.93,-46.5\"/>\n",
              "<polygon fill=\"black\" stroke=\"black\" points=\"224.87,-50 234.87,-46.5 224.87,-43 224.87,-50\"/>\n",
              "<text text-anchor=\"middle\" x=\"215.43\" y=\"-49.7\" font-family=\"Times,serif\" font-size=\"14.00\">1</text>\n",
              "</g>\n",
              "<!-- 2 -->\n",
              "<g id=\"node3\" class=\"node\">\n",
              "<title>2</title>\n",
              "<ellipse fill=\"none\" stroke=\"black\" cx=\"345.55\" cy=\"-46.5\" rx=\"18\" ry=\"18\"/>\n",
              "<ellipse fill=\"none\" stroke=\"black\" cx=\"345.55\" cy=\"-46.5\" rx=\"22\" ry=\"22\"/>\n",
              "<text text-anchor=\"middle\" x=\"345.55\" y=\"-42.23\" font-family=\"Times,serif\" font-size=\"12.00\">2</text>\n",
              "</g>\n",
              "<!-- 1&#45;&gt;2 -->\n",
              "<g id=\"edge4\" class=\"edge\">\n",
              "<title>1&#45;&gt;2</title>\n",
              "<path fill=\"none\" stroke=\"black\" d=\"M281.19,-46.5C290.42,-46.5 301.43,-46.5 311.67,-46.5\"/>\n",
              "<polygon fill=\"black\" stroke=\"black\" points=\"311.66,-50 321.66,-46.5 311.66,-43 311.66,-50\"/>\n",
              "<text text-anchor=\"middle\" x=\"302.18\" y=\"-49.7\" font-family=\"Times,serif\" font-size=\"14.00\">0</text>\n",
              "</g>\n",
              "<!-- 3 -->\n",
              "<g id=\"node4\" class=\"node\">\n",
              "<title>3</title>\n",
              "<ellipse fill=\"none\" stroke=\"black\" cx=\"432.3\" cy=\"-46.5\" rx=\"18\" ry=\"18\"/>\n",
              "<ellipse fill=\"none\" stroke=\"black\" cx=\"432.3\" cy=\"-46.5\" rx=\"22\" ry=\"22\"/>\n",
              "<text text-anchor=\"middle\" x=\"432.3\" y=\"-42.23\" font-family=\"Times,serif\" font-size=\"12.00\">3</text>\n",
              "</g>\n",
              "<!-- 2&#45;&gt;3 -->\n",
              "<g id=\"edge5\" class=\"edge\">\n",
              "<title>2&#45;&gt;3</title>\n",
              "<path fill=\"none\" stroke=\"black\" d=\"M367.94,-46.5C377.17,-46.5 388.18,-46.5 398.42,-46.5\"/>\n",
              "<polygon fill=\"black\" stroke=\"black\" points=\"398.41,-50 408.41,-46.5 398.41,-43 398.41,-50\"/>\n",
              "<text text-anchor=\"middle\" x=\"388.93\" y=\"-49.7\" font-family=\"Times,serif\" font-size=\"14.00\">1</text>\n",
              "</g>\n",
              "<!-- 3&#45;&gt;3 -->\n",
              "<g id=\"edge6\" class=\"edge\">\n",
              "<title>3&#45;&gt;3</title>\n",
              "<path fill=\"none\" stroke=\"black\" d=\"M424.37,-67.49C423.39,-77.59 426.03,-86.5 432.3,-86.5 436.02,-86.5 438.47,-83.36 439.63,-78.69\"/>\n",
              "<polygon fill=\"black\" stroke=\"black\" points=\"443.11,-79.18 440.15,-69 436.12,-78.8 443.11,-79.18\"/>\n",
              "<text text-anchor=\"middle\" x=\"432.3\" y=\"-89.7\" font-family=\"Times,serif\" font-size=\"14.00\">0</text>\n",
              "</g>\n",
              "<!-- qi -->\n",
              "<g id=\"node5\" class=\"node\">\n",
              "<title>qi</title>\n",
              "<ellipse fill=\"black\" stroke=\"black\" cx=\"119.25\" cy=\"-46.5\" rx=\"1.8\" ry=\"1.8\"/>\n",
              "</g>\n",
              "<!-- qi&#45;&gt;0 -->\n",
              "<g id=\"edge1\" class=\"edge\">\n",
              "<title>qi&#45;&gt;0</title>\n",
              "<path fill=\"none\" stroke=\"black\" d=\"M121.2,-46.5C124.41,-46.5 135.25,-46.5 146.37,-46.5\"/>\n",
              "<polygon fill=\"black\" stroke=\"black\" points=\"146.24,-50 156.24,-46.5 146.23,-43 146.24,-50\"/>\n",
              "</g>\n",
              "</g>\n",
              "</svg>"
            ]
          }
        }
      ],
      "source": [
        "%showme cubes_ber"
      ],
      "id": "183f8f1c"
    },
    {
      "cell_type": "markdown",
      "metadata": {},
      "source": [
        "The numeration system `msd_ber` is the positional numeration system\n",
        "associated to the sequence $U=1,3,8,...$ with recurrence relation\n",
        "$u_{n+3}=3u_{n+2}-u_{n+1}+u_n$ whereas digit $1$ in the initial state of\n",
        "`msd_sam` corresponds to the sequence $V=1,3,9,...$ with the same\n",
        "recurrence relation. This explains the encoding of the cubes length of\n",
        "the fixpoints $\\tau^\\omega(a)$ in both numeration systems."
      ],
      "id": "bc947833-5727-44a3-9d40-b32b49023b20"
    },
    {
      "cell_type": "code",
      "execution_count": 15,
      "metadata": {},
      "outputs": [
        {
          "output_type": "display_data",
          "metadata": {},
          "data": {
            "text/html": [
              "<?xml version=\"1.0\" encoding=\"UTF-8\" standalone=\"no\"?>\n",
              "<!DOCTYPE svg PUBLIC \"-//W3C//DTD SVG 1.1//EN\"\n",
              " \"http://www.w3.org/Graphics/SVG/1.1/DTD/svg11.dtd\">\n",
              "<!-- Generated by graphviz version 12.2.1 (20241206.2353)\n",
              " -->\n",
              "<!-- Title: G Pages: 1 -->\n",
              "<svg width=\"415pt\" height=\"111pt\"\n",
              " viewBox=\"0.00 0.00 414.75 111.00\" xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\">\n",
              "<g id=\"graph0\" class=\"graph\" transform=\"scale(1 1) rotate(0) translate(4 107)\">\n",
              "<title>G</title>\n",
              "<polygon fill=\"white\" stroke=\"none\" points=\"-4,4 -4,-107 410.75,-107 410.75,4 -4,4\"/>\n",
              "<text text-anchor=\"middle\" x=\"203.38\" y=\"-7.2\" font-family=\"Times,serif\" font-size=\"14.00\">(n): ?msd_sam n&gt;=1 &amp; Ei $factoreq(i, i+n, n) &amp; $factoreq(i, i+2*n, n)</text>\n",
              "<!-- 0 -->\n",
              "<g id=\"node1\" class=\"node\">\n",
              "<title>0</title>\n",
              "<ellipse fill=\"none\" stroke=\"black\" cx=\"180.3\" cy=\"-46.5\" rx=\"18\" ry=\"18\"/>\n",
              "<text text-anchor=\"middle\" x=\"180.3\" y=\"-42.23\" font-family=\"Times,serif\" font-size=\"12.00\">0</text>\n",
              "</g>\n",
              "<!-- 0&#45;&gt;0 -->\n",
              "<g id=\"edge2\" class=\"edge\">\n",
              "<title>0&#45;&gt;0</title>\n",
              "<path fill=\"none\" stroke=\"black\" d=\"M173.83,-63.54C172.51,-73.36 174.67,-82.5 180.3,-82.5 183.56,-82.5 185.65,-79.44 186.58,-74.97\"/>\n",
              "<polygon fill=\"black\" stroke=\"black\" points=\"190.08,-75.11 186.74,-65.05 183.08,-74.99 190.08,-75.11\"/>\n",
              "<text text-anchor=\"middle\" x=\"180.3\" y=\"-85.7\" font-family=\"Times,serif\" font-size=\"14.00\">0</text>\n",
              "</g>\n",
              "<!-- 1 -->\n",
              "<g id=\"node2\" class=\"node\">\n",
              "<title>1</title>\n",
              "<ellipse fill=\"none\" stroke=\"black\" cx=\"263.05\" cy=\"-46.5\" rx=\"18\" ry=\"18\"/>\n",
              "<ellipse fill=\"none\" stroke=\"black\" cx=\"263.05\" cy=\"-46.5\" rx=\"22\" ry=\"22\"/>\n",
              "<text text-anchor=\"middle\" x=\"263.05\" y=\"-42.23\" font-family=\"Times,serif\" font-size=\"12.00\">1</text>\n",
              "</g>\n",
              "<!-- 0&#45;&gt;1 -->\n",
              "<g id=\"edge3\" class=\"edge\">\n",
              "<title>0&#45;&gt;1</title>\n",
              "<path fill=\"none\" stroke=\"black\" d=\"M198.42,-46.5C207.37,-46.5 218.63,-46.5 229.18,-46.5\"/>\n",
              "<polygon fill=\"black\" stroke=\"black\" points=\"229.12,-50 239.12,-46.5 229.12,-43 229.12,-50\"/>\n",
              "<text text-anchor=\"middle\" x=\"219.68\" y=\"-49.7\" font-family=\"Times,serif\" font-size=\"14.00\">1</text>\n",
              "</g>\n",
              "<!-- 1&#45;&gt;1 -->\n",
              "<g id=\"edge4\" class=\"edge\">\n",
              "<title>1&#45;&gt;1</title>\n",
              "<path fill=\"none\" stroke=\"black\" d=\"M255.12,-67.49C254.14,-77.59 256.78,-86.5 263.05,-86.5 266.77,-86.5 269.22,-83.36 270.38,-78.69\"/>\n",
              "<polygon fill=\"black\" stroke=\"black\" points=\"273.86,-79.18 270.9,-69 266.87,-78.8 273.86,-79.18\"/>\n",
              "<text text-anchor=\"middle\" x=\"263.05\" y=\"-89.7\" font-family=\"Times,serif\" font-size=\"14.00\">0</text>\n",
              "</g>\n",
              "<!-- qi -->\n",
              "<g id=\"node3\" class=\"node\">\n",
              "<title>qi</title>\n",
              "<ellipse fill=\"black\" stroke=\"black\" cx=\"123.5\" cy=\"-46.5\" rx=\"1.8\" ry=\"1.8\"/>\n",
              "</g>\n",
              "<!-- qi&#45;&gt;0 -->\n",
              "<g id=\"edge1\" class=\"edge\">\n",
              "<title>qi&#45;&gt;0</title>\n",
              "<path fill=\"none\" stroke=\"black\" d=\"M125.45,-46.5C128.66,-46.5 139.5,-46.5 150.62,-46.5\"/>\n",
              "<polygon fill=\"black\" stroke=\"black\" points=\"150.49,-50 160.49,-46.5 150.48,-43 150.49,-50\"/>\n",
              "</g>\n",
              "</g>\n",
              "</svg>"
            ]
          }
        }
      ],
      "source": [
        "%showme cubes"
      ],
      "id": "b65b891f"
    },
    {
      "cell_type": "markdown",
      "metadata": {},
      "source": [
        "## Let’s wrap it up!\n",
        "\n",
        "Let us package all the files produced during this experiment. This way,\n",
        "the reader of the HTML rendering can get the files to use them with\n",
        "Walnut."
      ],
      "id": "6650d4e7-bf82-43a1-8745-a9e885c21196"
    },
    {
      "cell_type": "code",
      "execution_count": 16,
      "metadata": {},
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "a Custom Bases/msd_sam.txt\n",
            "a Custom Bases/msd_sam_addition.txt\n",
            "a Custom Bases/msd_ber.txt\n",
            "a Custom Bases/msd_ber_addition.txt\n",
            "a Command Files/check_sam.txt\n",
            "a Word Automata Library/Sam.txt\n",
            "a Automata Library/factoreq.txt\n",
            "a Result/cubes.txt\n",
            "a Result/cubes.gv\n",
            "a Result/cubes_ber.txt\n",
            "a Result/cubes_ber.gv\n",
            "a Automata Library/conv_ber_sam.txt\n"
          ]
        }
      ],
      "source": [
        "%%shell\n",
        "cd $WALNUT_HOME\n",
        "cat << EOF | tr '\\n' '\\0' | tar cvzf /tmp/sample.tar.gz --null -T -\n",
        "Custom Bases/msd_sam.txt\n",
        "Custom Bases/msd_sam_addition.txt\n",
        "Custom Bases/msd_ber.txt\n",
        "Custom Bases/msd_ber_addition.txt\n",
        "Command Files/check_sam.txt\n",
        "Word Automata Library/Sam.txt\n",
        "Automata Library/factoreq.txt\n",
        "Result/cubes.txt\n",
        "Result/cubes.gv\n",
        "Result/cubes_ber.txt\n",
        "Result/cubes_ber.gv\n",
        "Automata Library/conv_ber_sam.txt\n",
        "EOF"
      ],
      "id": "2f24093e"
    }
  ],
  "nbformat": 4,
  "nbformat_minor": 5,
  "metadata": {
    "kernelspec": {
      "name": "walnut",
      "display_name": "Walnut",
      "language": "walnut",
      "path": "/Users/nopid/.cache/uv/archive-v0/cyPMTJXnl89_ddJ5fyeDO/share/jupyter/kernels/walnut"
    },
    "language_info": {
      "name": "walnut",
      "codemirror_mode": "null",
      "file_extension": ".walnut",
      "language": "walnut",
      "mimetype": "text/x-walnut",
      "version": "0.3.2"
    }
  }
}
